Assessing Ocean World Habitability with HWO

The instrument payload of the future Habitable Worlds Observatory (HWO) will span a wide range of wavelengths, including the ultraviolet (UV) region that cannot be easily accessed from the ground (< 350 nm). Along with its primary mission to characterize the habitability of candidate exo-Earths, HWO will be well suited for observations of potentially habitable icy ocean worlds in our Solar System, in particular with an integral field spectrograph (IFS). Here, we discuss future HWO observations of ocean worlds including Ceres, Europa, Enceladus, Ariel, and Triton. We explore the observational requirements for capturing ongoing and sporadic geyser activity and for measuring the spectral signatures of astrobiologically-relevant compounds, including water, salts, organics, and other bioessential components. We consider the key observing requirements for an IFS, including wavelength coverage, resolving power (R), angular resolution, and field-of-view (FOV). We also outline some of the potential measurements that would define incremental, substantial, and breakthrough progression for characterizing habitability at ocean worlds, primarily focusing on UV and visible (VIS) wavelengths (90 - 700 nm). Our investigation concludes that a UV/VIS IFS on HWO could make some groundbreaking discoveries, in particular for detection and long-term monitoring of geyser activity and interior-surface exchange of components critical for understanding habitability at ocean worlds.

==> hwo.h <==
\usepackage{times}
\usepackage{amsmath}
\usepackage{fancyhdr}
\usepackage{makeidx}
\usepackage{index}
\usepackage{xcolor}
\usepackage[pdftex]{hyperref}
\usepackage{flushend}

\setlength\textwidth{6.75in}
\setlength\textheight{8.8in}
%\setlength\textheight{9.438in}
\setlength\headheight{0in}
\setlength\topmargin{0.0in}
%\setlength\topmargin{-0.5in}

% Define header and footer information for default.

\fancyhead{}
\fancyhead[LE]{\thepage~~~~~\sauthors}    %Left   Header
\fancyhead[CE]{}                          %Center Header
\fancyhead[RE]{}                          %Right  Header

\fancyhead[LO]{}                          %Left   Header
\fancyhead[CO]{}                          %Center Header
\fancyhead[RO]{\stitle~~~~~\thepage}      %Right  Header

\fancyfoot[L]{}                           %Left   Footer
\fancyfoot[CE]{}                         %Center Footer
\fancyfoot[CO]{}
\fancyfoot[R]{}                           %Right  Footer

\renewcommand{\headrulewidth}{0pt} 
\renewcommand{\footrulewidth}{0pt}

% Define header and footer for the first page.
\fancypagestyle{fancy1st}{
%  \fancyhead[L]{\emph{Protostars \& Planets VII,} S.~Inutsuka, Y.~Aikawa, T.~Muto, K.~Tomida, and M.~Tamura, eds., \copyright2023 ASP}  %Overwrite Left Header
   \fancyhead[L]{}
   \fancyhead[C]{}
   \fancyhead[R]{}
%    \fancyfoot[L]{}
    \fancyfoot[L]{\emph{Science with HWO,} J. Lee et al., eds. \\ \copyright2025 Astronomical Society of the Pacific}   %Overwrite Left   Footer                                                                            
    \fancyfoot[C]{}                             %Overwrite Center Footer
    \fancyfoot[R]{\thepage}                             %Overwrite Right  Footer
    }
\voffset=-0.25in
\pagestyle{fancy}
\thispagestyle{fancy1st}

\makeindex
\newindex{obj}{oidx}{oind}{Object Index}

\hypersetup{%
 setpagesize=false,%
 bookmarks=true,%
 bookmarksdepth=1,%
 bookmarksnumbered=true,%
 colorlinks=true,%
 allcolors=blue,%
   pdftitle={Science with HWO},%
 pdfsubject={},%
   pdfauthor={Alice Lee, (eds.)},%
 pdfkeywords={}}

